Hot and Dense QCD Shear Viscosity at (almost) NLO

The next-to-leading order weak-coupling shear viscosity of QCD was computed 6 years ago. However, these results have never been applied at finite baryon chemical potential $\mu$, even though intermediate-energy heavy ion collisions and merging neutron stars may explore the Quark-Gluon Plasma in a regime where baryon chemical potentials are large. Here, we extend the next-to-leading order shear viscosity calculations to finite $\mu$, and we show that, while the convergence of the weak-coupling expansion is questionable for achievable plasmas, it is somewhat better at $\mu > T$ than at $\mu=0$.

==> anc/HTL_vs_full_self_energy.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/eta_s_LO_mu_0.csv <==
26.766061706201498, 4.452569805066969
35.80240030904886, 4.56633513041225
44.83959362508182, 4.688232924780817
53.87670923991604, 4.809391403783631
62.913669452352934, 4.929071252054937
71.9493087444121, 5.036182739108445
80.98455953047781, 5.139597649333185
90.01965491414612, 5.241533928826422
99.0549057002118, 5.344948839051162
108.08984568148276, 5.445406487812893
117.12416405316415, 5.5399496136485995
126.15848242484557, 5.634492739484306
135.19280079652705, 5.729035865320012
144.22696376581106, 5.822100360424212
153.2612821374925, 5.916643486259918
162.29560050917385, 6.011186612095624
171.32875336287495, 6.094640007445036
180.36151771058255, 6.174396825965683
189.39420435709152, 6.253414329120576
198.42696870479912, 6.333171147641223
207.45965535130804, 6.412188650796117
216.49234199781702, 6.491206153951011
225.52510634552462, 6.5709629724716585
234.55787069323227, 6.650719790992305
243.5900134313503, 6.724562086586928
252.6209129502894, 6.786575336329503
261.65173476802977, 6.847849270706327
270.6824011833728, 6.907644574351643
279.71314529991446, 6.968179193362713
288.74396711765485, 7.029453127739535
297.77463353299777, 7.089248431384852
306.80537764953954, 7.149783050395922
315.8361994672798, 7.211056984772744
324.86686588262285, 7.2708522884180615
333.8976099991645, 7.33138690742913
342.9278879085141, 7.3874856342456825
351.9584766226584, 7.446541622525247
360.98844372721317, 7.499683087878786
370.01895474015873, 7.557999760792597
379.04907724711086, 7.612619856877643
388.078966650467, 7.6650220068654304
397.10885605382305, 7.717424156853218
406.1388231583778, 7.770565622206757
415.16871256173397, 7.822967772194545
424.19860196509, 7.875369922182331
433.22849136844616, 7.927772072170118
442.2584584730009, 7.980913537523658
451.2884255775557, 8.0340550028772
460.3182372797131, 8.085717837499232
469.3479712806718, 8.136641356755513
478.37754987923324, 8.186086245280288
487.40705077659584, 8.23479181843931
496.43655167395843, 8.283497391598333
505.4658971689238, 8.330724334025849
514.4953203650878, 8.378690591819119
523.5248212624502, 8.427396164978141
532.5543998610116, 8.476841053502916
541.5839007583743, 8.525546626661939
550.6134016557369, 8.574252199820961
559.6422809435101, 8.617043250053959
568.6710825300845, 8.659094984921204
577.6998841166588, 8.70114671978845
586.7286857032333, 8.743198454655696
595.7573318874104, 8.783771558791434
604.7862111751836, 8.826562609024434
613.8149350605593, 8.867875028525926
622.8437366471337, 8.909926763393171
631.8724605325094, 8.951239182894664
640.9012621190839, 8.99329091776191
649.9299860044597, 9.034603337263402
658.9587875910341, 9.076655072130647
667.9875114764098, 9.11796749163214
677.0163130629843, 9.160019226499385
686.0446484423665, 9.197635069172113
695.0727507181526, 9.233032965747583
704.101086097535, 9.27064880842031
713.1291883733212, 9.306046704995778
722.1573683503061, 9.342183916937
731.1857037296884, 9.379799759609728
740.2140391090708, 9.417415602282457
749.2419859824596, 9.451334868126418
758.2702436606432, 9.488211395433392
767.2983459364294, 9.52360929200886
776.3266036146131, 9.560485819315836
785.3548612927966, 9.59736234662281
794.3829635685829, 9.63276024319828
803.4112212467664, 9.669636770505255
812.4399451321423, 9.710949190006748
821.4677366031337, 9.743389825119204
830.4958388789199, 9.778787721694673
839.5240188559048, 9.814924933635895
848.5521211316909, 9.850322830211363
857.5803122088471, 9.886565658633407
866.6085587868595, 9.92333656945956
875.6368164650431, 9.960213096766534
884.664996442028, 9.996350308707756
893.6931764190128, 10.032487520648978
902.7212342941143, 10.06746295130116
911.7496140741814, 10.105501259897174
920.7788041667495, 10.151249571593185
929.8070618449331, 10.18812609890016
938.8348533159244, 10.220566734012618
947.863110994108, 10.257443261319592
956.8924564890733, 10.304670203747108
965.9215688804425, 10.349679200077365
974.9493603514338, 10.382119835189823
983.566260113633, 10.40797117785773


==> anc/eta_s_LO_mu_3.csv <==
26.890383624105425, 5.635474390271716
35.92571211136982, 5.73962861586221
44.96173990942242, 5.850436679744482
53.9978454086737, 5.961984058992506
63.03379550552762, 6.072052807509024
72.06826927960643, 6.168074564076237
81.1021991452944, 6.2589211130831774
90.13628441337974, 6.351246292821625
99.1702142790677, 6.442092841828567
108.20352253516614, 6.527024867909484
117.23605377927774, 6.604563740332872
126.26928433417746, 6.688756451048036
135.3013493710969, 6.761859431276907
144.33372521281106, 6.8379196729687886
153.36664496291607, 6.919155122220942
162.39933160942493, 6.998172625375835
171.43155204874174, 7.072754236336212
180.46369478685986, 7.146596531930835
189.49614832977275, 7.223396088988469
198.5280579642948, 7.295020438485834
207.5602784036116, 7.369602049446209
216.59257654412707, 7.4449229757723385
225.62464158104646, 7.518025956001209
234.65686202036326, 7.5926075669615845
243.68869395368657, 7.663492601093196
252.7199042774204, 7.728463112298783
261.75095919875685, 7.791954992772865
270.7819364188946, 7.854707557881193
279.8131467426284, 7.919678069086781
288.84412396276616, 7.98243063419511
297.8751011829039, 8.045183199303438
306.9062338054391, 8.109414395143272
315.93721102557674, 8.172166960251602
324.9682659469132, 8.235658840725684
333.9993208682497, 8.299150721199766
343.0303757895862, 8.362642601673846
352.06143071092254, 8.426134482147928
361.0915532178748, 8.480754578232974
370.1214426212307, 8.53315672822076
379.1511766221895, 8.584080247477042
388.1809883243469, 8.635743082099076
397.21087772770295, 8.688145232086864
406.24061172866175, 8.739068751343144
415.2705011320178, 8.79147090133093
424.3003128341752, 8.843133735952964
433.3301245363326, 8.894796570575
442.35993623849004, 8.946459405197032
451.38974794064745, 8.998122239819068
460.4196373440035, 9.050524389806855
469.4491382413662, 9.099229962965877
478.4778621267419, 9.14054238246737
487.50580900013074, 9.174461648311333
496.53398897711565, 9.210598860252553
505.5631013684849, 9.25560785658281
514.5928353694436, 9.306531375839093
523.621870059614, 9.350801056803597
532.6507493473871, 9.393592107036595
541.6795509339615, 9.43564384190384
550.7082748193374, 9.476956261405332
559.7368433023157, 9.51679005017532
568.7652563828967, 9.555145208213801
577.793591762279, 9.592761050886528
586.82200484286, 9.631116208925008
595.850417923441, 9.669471366963489
604.8787533028233, 9.707087209636217
613.9071663834043, 9.745442367674698
622.9355794639853, 9.783797525713178
631.9639148433675, 9.821413368385906
640.9923279239486, 9.859768526424386
650.0207410045296, 9.898123684462867
659.0490763839118, 9.935739527135595
668.0774117632941, 9.973355369808322
677.1058248438751, 10.011710527846803
686.1339271196612, 10.047108424422271
695.1622624990435, 10.084724267095
704.1904424760285, 10.120861479036222
713.2185447518146, 10.15625937561169
722.2466470276009, 10.19165727218716
731.2747493033871, 10.227055168762629
740.302929280372, 10.26319238070385
749.3310315561582, 10.298590277279319
758.3591338319445, 10.333988173854788
767.3872361077307, 10.369386070430256
776.4154937859144, 10.40626259773723
785.443751464098, 10.443139125044205
794.4718537398842, 10.478537021619674
803.4997229120744, 10.511716972097885
812.5277474866618, 10.5463755533076
821.5555389576533, 10.578816188420056
830.5835635322409, 10.613474769629773
839.6114327044311, 10.646654720107982
848.6393795778198, 10.680573985951945
857.66724875001, 10.713753936430155
866.6952733245975, 10.74841251763987
875.7231424967877, 10.781592468118081
884.7510893701767, 10.815511733962044
893.7789585423666, 10.848691684440254
902.8069831169544, 10.88335026564997
911.8348522891445, 10.91653021612818
920.8629545649308, 10.951928112703648
929.8911345419156, 10.98806532464487
938.9193922200991, 11.024941851951844
947.9475721970841, 11.061079063893066
956.9756744728702, 11.096476960468536
966.0040098522525, 11.134092803141264
975.0321121280388, 11.169490699716732
983.6496801205467, 11.201700154530116


==> anc/eta_s_LO_mu_6.csv <==
28.409859360528515, 1.653729856581574
35.82227583404352, 1.737261602426841
44.86904112009614, 1.8998119279218955
52.692089930191855, 1.9934801168282483
62.152211496521744, 2.1533562590887403
69.1507132667972, 2.242188434773375
79.43489452199842, 2.409192587292507
86.02451290740206, 2.4796630519782044
96.7230602456502, 2.6392439488309147
104.13284850511937, 2.735136107268149
115.66103076907635, 2.8756248411339147
121.01525105033178, 2.932151519635527
133.96046324922847, 3.0951874344777517
140.36639364698007, 3.166724549012563
153.54562229527156, 3.3077036783345743
161.37113831954613, 3.389768632241516
172.49615022814774, 3.4850274469862548
181.5650122382955, 3.5436575354001683
190.63171975112337, 3.6124201607148034
199.69239629595856, 3.709546249361331
208.76114459088487, 3.7687111370838604
217.82453202537332, 3.853087992212516
226.8884474233897, 3.9349818505511767
235.95362181135752, 4.010954716544458
245.02213223260642, 4.071238317106436
254.08746326909343, 4.146474469766423
263.1603714524765, 4.186075525638095
272.224814814021, 4.2654863871867565
281.0255406350816, 4.290934258435779
290.0902184859218, 4.36924232379108
299.4360782532143, 4.419378938009866
308.7490990275046, 4.494534485901876
309.73295093937656, 4.526695667692523
325.0022653571972, 4.544704129674455
333.24896090153493, 4.587302436007139
346.4398588975474, 4.673400969611775
355.09802620179664, 4.722187936013974
368.7059490510329, 4.788359096784101
377.78030188187165, 4.821166018582044
391.80077949312806, 4.888432512672974
400.4616272275963, 4.92461349537211
414.06918456362087, 4.992503653919928
422.73090952979703, 5.024559041952608
437.1646241944021, 5.08971207351265
445.82576433943973, 5.124517857989634
459.4336384535811, 5.1909182184634535
468.50835679763145, 5.222006142483706
482.5305401372091, 5.281250646945414
491.6056239944712, 5.310619573187976
505.62805100952335, 5.368718079131224
514.7033785422599, 5.396941006855325
528.7271457724214, 5.44873652094704
537.800889414574, 5.484408439041134
551.8233164296261, 5.542506944984382
560.8996186642605, 5.566145878634642
574.9242387585826, 5.613930397911747
584.0009065064286, 5.635850333784317
598.8512209459299, 5.683075123258721
607.5146760079747, 5.706993921810332
621.9526306258352, 5.752206579149165
630.6159638501429, 5.776698376960007
645.0540403057406, 5.82133803503961
654.1304643781123, 5.8444039694306404
668.1552063101717, 5.891615489448515
677.2317522202804, 5.9141084245803155
692.0820666597817, 5.9613332140547195
700.7455339056002, 5.985194712680408
715.1834763396871, 6.030464669945164
723.8468217477684, 6.054899167830083
738.2848860195925, 6.0995961258356095
747.361310091964, 6.12266206022664
761.3860520240235, 6.169873580244514
770.4627197718695, 6.191793516117085
784.4872180284543, 6.240151034653419
793.5638857763005, 6.26207097052599
808.4142002158017, 6.309295760000393
817.077813666905, 6.332469659515005
831.5156098957071, 6.378427215890838
840.5920339680786, 6.401493150281868
854.6170195756125, 6.447558671781282
863.6935654857213, 6.470051606913083
877.7180637423063, 6.518409125449417
886.7948533278894, 6.539756062062758
901.6452896051279, 6.586407852277931
910.3085375430195, 6.611300749570235
924.7471866359823, 6.653247311131456
933.4108975572752, 6.6759628112386835
947.8495710177855, 6.717794772948059
956.926604278843, 6.737995711042939
970.9520772373259, 6.781769235505433
979.2040524169435, 6.799537573938145


==> anc/eta_s_NLO_mu_0.csv <==
28.085428059956996, 1.3942075427774814
35.892203469434776, 1.517814571187527
46.1696050430578, 1.731156867599486
53.97643872843463, 1.8553183825338468
63.432247252409724, 2.057293416702807
71.64844106961806, 2.173471496761204
82.33415165052367, 2.368829064321602
90.96056203944244, 2.485172607757674
102.0571246151944, 2.686741595464568
110.27179030882849, 2.78837980666316
121.77582401393718, 2.9639917814911225
130.40070368924174, 3.0657708122218583
142.31551427803808, 3.24687953567609
150.52992096767653, 3.34605336232217
162.0339028719861, 3.521172460239633
170.6574383165533, 3.610161335142842
183.3900773319211, 3.766817491369343
192.01278914378216, 3.8479696233955742
204.7451639750744, 4.002112107378515
213.3683963849667, 4.08821765235529
226.10040602062506, 4.2388853541191915
235.1337142767235, 4.32381738020011
248.2749295051627, 4.46503123097172
256.89628931616653, 4.533319275633849
270.4459564357592, 4.657907916365363
279.06720746508495, 4.725160919515439
292.6168279639584, 4.849305971027502
301.64819369008956, 4.915755112964596
314.7878548945549, 5.042182656421146
323.81929832188484, 5.109371113723993
337.7793287821188, 5.235521702412936
346.4005720413246, 5.302700774026436
359.94957870072847, 5.4210052341490504
368.9800120124753, 5.4785825916971085
382.93841074753675, 5.589207557705239
391.558744902718, 5.6477366395394295
405.1066404349805, 5.755468889931777
414.13715144792604, 5.813785562845588
428.0955501829875, 5.924410528853718
437.1261388971318, 5.983466517133282
451.08453763219325, 6.094091483141413
460.11489324274146, 6.150929525323717
474.0727480694121, 6.256379283771578
483.10255977156953, 6.308042118393612
497.05979298865066, 6.407577353915448
506.0896823920067, 6.459979503903234
520.0469156090878, 6.559514739425071
529.0768050124439, 6.611916889412858
543.034038229525, 6.711452124934695
552.0637722304837, 6.762375644190975
566.0202284355779, 6.854517726055282
575.0494962293445, 6.9010053531170445
589.8261662878099, 6.991391849482238
598.4453193847709, 7.038683337756983
612.8115017806772, 7.126324981579543
621.4307791995561, 7.174799374439493
635.7970703771406, 7.263476059774107
644.8262604697085, 7.309224371470118
658.7824058700079, 7.398409191871412
667.8116736637745, 7.4448968189331755
682.588032917445, 7.532326053835357
691.6163682968273, 7.569941896508084
705.5710373743517, 7.645079724960072
714.5995281561313, 7.684174198364306
729.3744887882256, 7.7582957566829345
738.4029795700052, 7.797390230087167
752.3577263487282, 7.873267373904909
761.3860617281106, 7.910883216577637
776.1613331649995, 7.987962036359276
785.189590843183, 8.02483856366625
799.9647845788734, 8.101178068082136
808.5832228248065, 8.141667854991955
822.9477113345813, 8.2131924238411
831.9762021163609, 8.252286897245334
846.7511627484552, 8.32640845556396
855.3697097760664, 8.367933283985833
869.7343226077592, 8.440640757420184
878.7626579871414, 8.47825660009291
893.5377740216329, 8.553856789143044
902.5661871022141, 8.592211947181525
916.5207784785398, 8.666610460267762
925.549346961518, 8.706444249037748
940.3243075936123, 8.780565807356375
949.3525652717958, 8.81744233466335
963.3075451541149, 8.895537424578349
972.3358028322987, 8.932413951885323
983.8276029153469, 8.991624829683069


==> anc/eta_s_NLO_mu_3.csv <==
28.282866805828178, 3.2728078871557713
36.08900118041677, 3.390315563798353
46.36517896016045, 3.5920136431997056
54.58200302042482, 3.7141883923358785
65.2684819798508, 3.9168569674020555
73.48313040655185, 4.018330886297146
84.98772528698441, 4.199282360988878
93.61273705432677, 4.302318227841397
104.70634698452852, 4.4757932316496785
113.74027685021653, 4.56663978065662
126.06306535285435, 4.726613470339662
134.68666295838054, 4.816193797535477
147.41970601998142, 4.976694393663892
156.04329585538775, 5.066200789323132
168.77588047991637, 5.222339424793605
177.39856121129802, 5.303195830673535
190.1299570074867, 5.448022941047988
198.75271544006702, 5.52961866229367
212.30510210161387, 5.680083340826539
220.92765074095772, 5.759682910584689
233.6591786291842, 5.905766857080922
242.2817194984082, 5.985292495302496
255.83168188255584, 6.112690534423873
264.45315047523786, 6.182013620598056
278.0030196179472, 6.308524481280529
287.0345407464757, 6.376452253949127
300.1742019509411, 6.5028797974056785
309.20572307946964, 6.570807570074278
322.34546198513374, 6.697974428896582
331.37713851605963, 6.767380832296688
344.516799720525, 6.893808375753238
353.54808774545756, 6.959518202324578
367.5062533769229, 7.06792522223545
376.5364535850738, 7.123284633686248
390.494153009347, 7.227255761402603
399.5242755162991, 7.281875857487648
413.48213034296975, 7.387325615935509
422.51217514872326, 7.441206396654802
436.46987457299645, 7.545177524371157
445.50015248234604, 7.6012762511877074
459.4578519066192, 7.705247378904062
468.487819011174, 7.758388844257603
482.44373130787744, 7.845355718561638
491.47292140044533, 7.891104030257648
505.4289113983473, 7.978810219927436
514.4580237897165, 8.023819216257694
529.2344607445858, 8.111987766525628
537.8536760025058, 8.159870707092976
552.2194854326584, 8.243963637159922
561.2483647204315, 8.28675468739292
576.0238692609165, 8.366051453271819
584.6423852080484, 8.40728055554739
599.0075730286113, 8.48545896268831
608.0362192127884, 8.526032066824051
622.8117237532734, 8.605328832702948
631.4304106430424, 8.648184428783175
645.795505222167, 8.725475657485195
654.8241514063441, 8.766048761620933
669.5997336480277, 8.846084842865586
678.2182651353993, 8.887461808214306
692.5830489097291, 8.961795775453313
701.6113842891114, 8.999411618126041
716.386500323603, 9.075011807176175
725.0049230292964, 9.115353731012842
739.3694270793109, 9.187026162935137
748.3978401598919, 9.225381320973618
763.1729561943835, 9.300981510023751
771.7912390379192, 9.339992666202063
786.1558052488928, 9.412256550416963
795.1842960306724, 9.451351023821196
809.9587904555744, 9.521036689945305
818.986815030162, 9.55569527115502
833.7611540526666, 9.623902306547624
842.3794368962025, 9.662913462725935
856.7433037963876, 9.728523508649058
865.7714060721739, 9.763921405224528
880.5458227958775, 9.832867755982884
889.5737696692661, 9.866787021826847
904.3482640941684, 9.936472687950957
912.9663526847071, 9.973635555714885
927.3304915390879, 10.041833205418143
936.3585161136755, 10.076491786627859
951.1330105385775, 10.146177452751969
960.1611128143638, 10.181575349327437
974.1152379834973, 10.251537970219154
981.9122618925394, 10.282360920227203


==> anc/eta_s_NLO_mu_6.csv <==
27.02814784938272, 6.946280533751726
36.06347633664711, 7.05043475934222
45.099504134699714, 7.161242823224492
54.135531932752315, 7.272050887106764
63.171171224811445, 7.37916237416027
72.20704362046669, 7.488491807311036
81.24268291252585, 7.595603294364542
90.27777829619416, 7.697539573857779
99.31333988705461, 7.803911745545532
108.34789136233209, 7.900672817478497
117.38143272202663, 7.987822789656674
126.41512948411852, 8.076451392566355
135.44867084381306, 8.163601364744533
144.48236760590495, 8.252229967654216
153.51583126440082, 8.338640624466638
162.5493726240953, 8.425790596644815
171.58151536221337, 8.499632892239438
180.61326959433805, 8.569778611005296
189.6451015276614, 8.640663645136907
198.67670035738868, 8.70933073317126
207.70837688831463, 8.778737136571365
216.74013112043932, 8.848882855337223
225.77165224896785, 8.916810628005823
234.80340648109254, 8.98695634677168
243.834694506025, 9.05266617334302
252.86505011657326, 9.109504215525327
261.89517262352535, 9.164124311610372
270.92545053287495, 9.220223038426925
279.9556507410258, 9.275582449877723
288.98585094917667, 9.330941861328522
298.01612885852626, 9.387040588145073
307.0463290666771, 9.442399999595873
316.07652927482786, 9.497759411046673
325.10680718417746, 9.553858137863223
334.1370073923283, 9.609217549314023
343.1672076004792, 9.66457696076482
352.19740780863003, 9.71993637221562
361.2265979011979, 9.76568468391163
370.255477188971, 9.80847573414463
379.28435647674405, 9.851266784377627
388.31300266092114, 9.891839888513367
397.34195964989294, 9.935370254112119
406.3708389376661, 9.978161304345116
415.3997182254392, 10.020952354578116
424.4284421108149, 10.062264774079608
433.45724369738934, 10.104316508946853
442.48620068636126, 10.147846874545605
451.5150799741343, 10.190637924778603
460.54388156070877, 10.23268965964585
469.57252774488586, 10.273262763781588
478.6010962278642, 10.313096552551574
487.62958700964384, 10.352191025955808
496.6580777914236, 10.391285499360041
505.6865685732032, 10.430379972764277
514.7149816537842, 10.468735130802756
523.7435501367625, 10.508568919572744
532.7720409185422, 10.547663392976977
541.8005317003218, 10.58675786638121
550.8291001833002, 10.626591655151197
559.8571247578877, 10.661250236360912
568.8850716312766, 10.695169502204875
577.9130185046655, 10.729088768048838
586.9409653780543, 10.7630080338928
595.9689122514432, 10.796927299736764
604.996859124832, 10.830846565580726
614.0248059982208, 10.86476583142469
623.052675170411, 10.8979457819029
632.0806997449986, 10.932604363112615
641.1085689171887, 10.965784313590826
650.1365934917762, 11.00044289480054
659.1644626639664, 11.033622845278751
668.1924872385539, 11.068281426488467
677.2203564107441, 11.101461376966677
686.2483032841328, 11.13538064281064
695.2762501575216, 11.169299908654603
704.3041970309106, 11.203219174498566
713.3320662031007, 11.236399124976776
722.3600130764895, 11.270318390820737
731.3879599498785, 11.3042376566647
740.4159068232673, 11.338156922508665
749.4438536966561, 11.372076188352626
758.4717228688463, 11.405256138830836
767.4997474434338, 11.439914720040552
776.527616615624, 11.473094670518762
785.5556411902115, 11.507753251728477
794.5835880636004, 11.54167251757244
803.6116903393865, 11.57707041414791
812.6398703163715, 11.613207626089132
821.6679725921578, 11.6486055226646
830.6960748679439, 11.684003419240069
839.7241771437302, 11.719401315815539
848.752357120715, 11.755538527756759
857.7806925000973, 11.793154370429487
866.8087947758835, 11.828552267004957
875.8368970516698, 11.863950163580425
884.8649993274562, 11.899348060155894
893.893179304441, 11.935485272097116
902.9212815802273, 11.970883168672584
911.9493838560134, 12.006281065248054
920.9774861317997, 12.041678961823521
930.0055107063872, 12.076337543033238
939.0335352809745, 12.110996124242954
948.0614821543636, 12.144915390086917
957.0895067289509, 12.179573971296632
966.11745360234, 12.213493237140595
975.1454781769273, 12.248151818350312
983.7629296176372, 12.279252300115067


==> anc/eta_w_LO_mu_0.csv <==
25.115078247554663, 4.433641231525484
34.17487247585433, 4.534916828631079
43.23332647988374, 4.642495460671005
52.29165864534312, 4.750647095886777
61.349990810802524, 4.85879873110255
70.41112526337241, 4.953771293273816
79.47311258593245, 5.044732833214144
88.53509990849255, 5.135694373154472
97.59696539248256, 5.227228916270647
106.66004926217283, 5.3130334276283415
115.72398600185329, 5.394826916755099
124.78804458010364, 5.4760474027060075
133.8521031583541, 5.557267888656917
142.9160398980345, 5.639061377783674
151.98009847628498, 5.7202818637345825
161.04415705453545, 5.801502349685491
170.11028688847625, 5.872981781646981
179.1780006238273, 5.937012172322446
188.24449597347825, 6.00677259475639
197.31233154739937, 6.070229982256006
206.37919241276035, 6.138271395162407
215.44641879383136, 6.204593798541263
224.51364517490242, 6.27091620192012
233.5805060402633, 6.33895761482652
242.64943816131466, 6.3972579737435025
251.72044153805638, 6.445817278671066
260.7919322690782, 6.492084570895236
269.8628138072499, 6.541216878998647
278.9341826997017, 6.588057174398665
288.0054297535834, 6.635470472974532
297.07643313032514, 6.684029777902095
306.14792386134695, 6.730297070126266
315.21904907665873, 6.77828337187798
324.29005245340045, 6.826842676805543
333.36154318442226, 6.873109969029714
342.4325465611639, 6.921669273957276
351.5040372921858, 6.967936566181447
360.5766245703378, 7.009046829822983
369.6495773641999, 7.048438083936976
378.72240831949193, 7.088402341226816
387.795482951924, 7.12722059216496
396.86831390721613, 7.1671848494548005
405.9413885396482, 7.206003100392945
415.01421949494033, 7.245967357682785
424.0871722888023, 7.285358611796777
433.1601250826643, 7.3247498659107695
442.23295603795646, 7.36471412320061
451.3060306703885, 7.403532374138754
460.37886162568054, 7.443496631428594
469.4523017738228, 7.480595872839194
478.526107437675, 7.515976104722249
487.6000349400973, 7.550783333429456
496.6737187653795, 7.586736568488359
505.74740259066175, 7.622689803547262
514.8213300930839, 7.657497032254469
523.8951357569363, 7.692877264137524
532.9689414207885, 7.7282574960205785
542.0426252460707, 7.764210731079482
551.1166745870629, 7.79844495661084
560.1918204751854, 7.827522153559565
569.2670882018779, 7.856026347332442
578.3422340900004, 7.885103544281167
587.4176236552629, 7.913034734878195
596.4928913819555, 7.941538928651072
605.5680372700779, 7.970616125599798
614.6433049967704, 7.9991203193726745
623.7185727234629, 8.02762451314555
632.7938404501555, 8.056128706918429
641.868986338278, 8.085205903867152
650.9442540649704, 8.11371009764003
660.0196436302328, 8.141641288237059
669.0947895183554, 8.170718485185784
678.170422760758, 8.197503669431116
687.2469088731507, 8.220277831445511
696.3233949855435, 8.243051993459906
705.3997592593662, 8.266399158650149
714.4758798560488, 8.29089233019209
723.5522441298715, 8.314239495382331
732.6287302422643, 8.337013657396728
741.705094516087, 8.360360822586971
750.7815806284798, 8.383134984601366
759.8580667408725, 8.40590914661576
768.9344310146952, 8.429256311806004
778.0109171270879, 8.4520304738204
787.0874032394805, 8.474804635834795
796.1637675133032, 8.498151801025038
805.240253625696, 8.520925963039433
814.3167397380887, 8.543700125053828
823.3928603347714, 8.568193296595767
832.4691027700242, 8.592113464961859
841.5455888824168, 8.614887626976255
850.6220749948095, 8.63766178899065
859.6984392686322, 8.661008954180893
868.774925381025, 8.683783116195288
877.8514114934178, 8.706557278209683
886.9277757672405, 8.729904443399926
896.0042618796333, 8.75267860541432
905.0807479920261, 8.775452767428717
914.1568685887087, 8.799945938970657
923.2328673468212, 8.825012113688445
932.3088661049339, 8.850078288406232
941.3849867016163, 8.874571459948172
950.460985459729, 8.89963763466596
959.5371060564116, 8.924130806207899
968.6131048145244, 8.949196980925688
977.6891035726371, 8.974263155643476
983.0551787928512, 8.97503640835025


==> anc/eta_w_LO_mu_3.csv <==
25.198537668020066, 4.041134056069485
34.26028131344009, 4.133241602361509
43.32080657315987, 4.231079180412015
52.381088155739604, 4.330062764814216
61.441613415459386, 4.4279003428647234
70.50518463942976, 4.511412841519025
79.5698524105303, 4.589768311590693
88.63439834306081, 4.668696784838209
97.69918795273139, 4.746479251734029
106.76556146381228, 4.8168126773438225
115.83242232917326, 4.884854090250223
124.9001360645243, 4.948884480925687
133.96736244559537, 5.015206884304544
143.0348325038064, 5.080383281331703
152.10254623915756, 5.144413672007167
161.16965078165856, 5.211309078561872
170.23858290270988, 5.269609437478854
179.30788053947128, 5.326190786868291
188.3771781762327, 5.382772136257728
197.4464758129941, 5.439353485647166
206.5157734497555, 5.4959348350366035
215.5850710865169, 5.5525161844260404
224.6543687232783, 5.609097533815478
233.72366636003972, 5.665678883204915
242.79369502822124, 5.718822213539264
251.86445472782293, 5.7685275248185235
260.93582362027473, 5.815367820218542
270.00670515844644, 5.864500128321953
279.0779522123282, 5.9119134268978195
288.1488337504999, 5.96104573500123
297.2200808043816, 6.008459033577098
306.2908405039833, 6.058164344856357
315.3620875578651, 6.105577643432223
324.4329690960368, 6.154709951535634
333.5040943113485, 6.202696253287349
342.57521952666025, 6.250682555039064
351.646710257682, 6.296949847263234
360.719297535834, 6.338060110904771
369.7923721682662, 6.376878361842915
378.86544680069824, 6.415696612781058
387.93864327170047, 6.453941860543355
397.0117179041325, 6.492760111481498
406.0847925365647, 6.531578362419642
415.15786716899675, 6.5703966133577865
424.2309418014289, 6.609214864295931
433.3041382724309, 6.647460112058227
442.377212904863, 6.6862783629963705
451.4501656987251, 6.725669617110363
460.5233621697272, 6.763914864872659
469.5977770264295, 6.796430080876473
478.67292291455203, 6.8255072778251975
487.7481906412446, 6.854011471598075
496.8233365293671, 6.8830886685468
505.8984824174895, 6.912165865495525
514.973628305612, 6.941243062444251
524.0482868394545, 6.9726122720963675
533.1227016961568, 7.005127488100182
542.1988222928395, 7.029620659642122
551.274577373812, 7.055832840711606
560.3504542933546, 7.081472018605242
569.4264530514672, 7.106538193323029
578.5025736481499, 7.131031364864969
587.5785724062625, 7.156097539582756
596.6545711643752, 7.181163714300545
605.7305699224879, 7.206229889018333
614.8065686806005, 7.231296063736121
623.8826892772831, 7.25578923527806
632.9586880353959, 7.280855409995848
642.0346867935085, 7.305921584713635
651.1108073901912, 7.330414756255576
660.1868061483037, 7.355480930973363
669.2628049064164, 7.380547105691152
678.339047341669, 7.404467274057243
687.4158989697719, 7.425522426544093
696.4926287593046, 7.447150582206792
705.5694803874075, 7.468205734693642
714.6462101769403, 7.4898338903563415
723.723061805043, 7.510889042843192
732.7999134331458, 7.531944195330043
741.8766432226786, 7.5535723509927415
750.9536166893514, 7.574054500303744
760.0303464788842, 7.595682655966442
769.1071981069871, 7.616737808453292
778.1840497350897, 7.637792960940144
787.2607795246225, 7.659421116602843
796.3377529912954, 7.679903265913845
805.4147264579682, 7.700385415224847
814.491578086071, 7.7214405677116975
823.5685515527438, 7.7419227170227
832.6456468579867, 7.761831863157855
841.7226203246595, 7.7823140124688575
850.7994719527624, 7.803369164955708
859.8764454194352, 7.82385131426671
868.9535407246781, 7.843760460401864
878.0303923527808, 7.864815612888715
887.1073658194537, 7.885297762199717
896.1843392861265, 7.90577991151072
905.2614345913694, 7.925689057645874
914.338042542332, 7.947890216484421
923.4145286547248, 7.970664378498816
932.4910147671176, 7.9934385405132105
941.5673790409401, 8.016785705703455
950.6438651533329, 8.039559867717848
959.7202294271556, 8.062907032908093
968.7963500238382, 8.087400204450033
977.8727142976609, 8.110747369640276
983.2394596300101, 8.108369104879888


==> anc/eta_w_LO_mu_6.csv <==
25.31136018386084, 3.5105331152340744
34.37346934499095, 3.600921651998555
43.43387276614072, 3.699332233224909
52.49439802586048, 3.797169811275415
61.5550451241503, 3.8944343861500723
70.61642325386026, 3.9882609419696413
79.67816689928026, 4.080368488261666
88.73978870613024, 4.173049037729538
97.8011668358402, 4.2668755935491065
106.86485989838059, 4.34981508902756
115.93135524803148, 4.419575511461505
124.9977287591123, 4.4899089370712995
134.06337123877302, 4.563680381736183
143.12986658842397, 4.633440804170127
152.1962400995048, 4.703774229779921
161.26212625630558, 4.776399668093108
170.33093653878694, 4.835273030185937
179.39999049840821, 4.893000385927072
188.4695318123097, 4.948435728964812
197.53858577193108, 5.006163084705946
206.60824892440257, 5.0610254245678385
215.6773028840239, 5.118752780308973
224.74684419792538, 5.174188123346714
233.8158981575467, 5.2319154790878475
242.88653601857834, 5.282193793542955
251.95887961959033, 5.324450063536188
261.03146689774235, 5.365560327177725
270.1041760144644, 5.406097587643414
279.1766414540464, 5.447780854460798
288.2491068936283, 5.489464121278183
297.32169417178034, 5.53057438491972
306.39415961136234, 5.572257651737105
315.46662505094434, 5.61394091855449
324.53921232909636, 5.6550511821960265
333.61167776867836, 5.6967344490134115
342.6843868854004, 5.737271709479099
351.75709600212235, 5.777808969944789
360.8318763745348, 5.808605176421058
369.9070222626573, 5.837682373369782
378.98204631220983, 5.867332573494355
388.0571922003322, 5.896409770443081
397.13233808845473, 5.925486967391806
406.2073621380073, 5.95513716751638
415.2825080261297, 5.984214364465104
424.3576539142522, 6.013291561413829
433.4326779638046, 6.042941761538403
442.507823851927, 6.072018958487128
451.58284790147957, 6.101669158611701
460.6579937896021, 6.130746355560426
469.7336270320046, 6.157531539805758
478.80938211297723, 6.183743720875243
487.88513719394984, 6.209955901944727
496.96089227492246, 6.236168083014212
506.036769194465, 6.261807260907847
515.1126461140077, 6.287446438801482
524.1884011949803, 6.313658619870967
533.2641562759529, 6.339870800940451
542.3400331954955, 6.365509978834088
551.4159101150381, 6.391149156727723
560.4928835817109, 6.411631306038726
569.5699788869537, 6.43154045217388
578.6468305150565, 6.45259560466073
587.7239258202993, 6.472504750795885
596.8008992869721, 6.492986900106887
605.877994592215, 6.512896046242041
614.9549680588879, 6.533378195553043
624.0319415255607, 6.553860344864047
633.1089149922335, 6.574342494175049
642.1861321360464, 6.593678637134355
651.2629837641492, 6.614733789621205
660.3399572308219, 6.635215938932208
669.4171743746348, 6.654552081891514
678.4941478413076, 6.675034231202517
687.5709994694105, 6.696089383689367
696.6480947746533, 6.715998529824521
705.7251900798962, 6.735907675959675
714.8036256094092, 6.749513787160501
723.8847415874628, 6.7505138284926645
732.9619587312757, 6.76984997145197
742.0394195522287, 6.78804010805958
751.1139156346443, 6.820173321946163
760.1934883241443, 6.828431403505737
769.2686342122668, 6.857508600454462
778.3424398761189, 6.892888832337517
787.4199006970719, 6.911078968945127
796.4958994551845, 6.936145143662914
805.5717763747272, 6.96178432155655
814.6476532942697, 6.987423499450186
823.7238957295224, 7.011343667816277
832.7998944876351, 7.0364098425340655
841.8740656671974, 7.070071064889576
850.95042994102, 7.09341823007982
860.0242356048723, 7.128798461962874
869.102833585812, 7.141640568929234
878.1747710582574, 7.185806849508628
887.2539376191905, 7.195974941654363
897.0411414296434, 7.204255951547247
904.8382642451543, 7.22785383801804
915.1952459242964, 7.244479244021438
923.5632664734844, 7.271154834827273
931.9991384388313, 7.286874552253956
942.235388773671, 7.327359721911214
950.7914986891799, 7.3452437337829615
959.1657705239829, 7.342519714023532
968.9462114649657, 7.382606298156778
975.9179782468393, 7.381469205187816


==> anc/eta_w_NLO_mu_0.csv <==
27.41807089811911, 1.36804770164329
34.82707434118453, 1.4676308283158015
43.04606059775924, 1.6405450919496474
50.45542955653474, 1.7384092090946144
59.49877557788136, 1.9170402349397122
66.49612710569758, 2.0112819667445887
76.78035834986622, 2.178051022634648
82.15835344351399, 2.2992498396376106
92.41370894658735, 2.425336273203685
99.82546246023327, 2.5119858996213376
109.70248019420347, 2.652539873523577
117.52544540874152, 2.7466012098549344
126.58753934005034, 2.837061372016394
137.97430811078044, 2.995504189127014
148.67987066770564, 3.1220927209145453
156.28585613536848, 3.21971720114236
166.5212881313248, 3.3386550826066568
173.93737561696156, 3.4049221674834245
186.7019859876624, 3.5545106159200452
195.3445777222517, 3.6765490237919467
203.76561970958977, 3.7620136873011356
213.46970983378708, 3.853028573502047
222.53620518343797, 3.922788995935992
231.60221317880877, 3.994841431073329
240.67029242986996, 4.057152812221249
249.73792261877298, 4.121576119360151
257.43430495639944, 4.163843590919228
267.8673969409072, 4.277634381600332
275.2864113371061, 4.330136293041294
287.6517080170943, 4.416357043096952
295.89278496017596, 4.485379464247572
309.07887250180715, 4.594101421922581
317.32466865883436, 4.640929520062014
330.5128355787272, 4.73987222353588
338.75889030427527, 4.785484281602125
351.9461894627973, 4.888508041028421
360.60642222327954, 4.927581228116383
373.7968648169083, 5.015821505605795
383.28533496746684, 5.0423750982751425
396.47246039321305, 5.1462159177855185
405.13211238984513, 5.188020420011689
418.7357786162761, 5.274210351400296
427.39524785505296, 5.316874358390238
440.173884204577, 5.400499045034758
449.2458622898789, 5.444474324555536
462.43683691192984, 5.530212488177079
471.5095460286519, 5.5707497486427675
484.7023482292532, 5.647892864626589
493.77542286168534, 5.686711115564732
507.79392505132887, 5.763267958825475
516.4542227923819, 5.802035544219649
530.0602892386424, 5.876937313044047
539.1336075482145, 5.914609557630495
552.326531587386, 5.991179670438467
561.4007027669483, 6.024840892793978
575.421032535142, 6.092802688416997
584.4955692304144, 6.124744901244964
598.5158989986082, 6.192706696867984
607.1772201836494, 6.2266610555850335
620.7853091501723, 6.292050971690351
629.8594803297347, 6.325712194045861
643.8799319364986, 6.3931009864930335
652.5411312829698, 6.427628348385931
666.9754075928148, 6.490139979064779
675.6369480872821, 6.523062932065301
690.0766096619222, 6.560247822371659
698.7346316325423, 6.609718288514712
712.344803845218, 6.665310759841876
721.4185113613333, 6.701152577616588
730.4875392126896, 6.759002719752546
739.5684115136031, 6.761148767436406
748.6417472286853, 6.798739154426304
757.7155354870275, 6.834201243905909
766.7880009266096, 6.875884510723294
775.8619284290318, 6.910691739430501
784.9384145414245, 6.933465901444896
794.0146569766772, 6.957386069810987
803.0957729547308, 6.958386111143152
812.1681165557428, 7.000642381136386
821.2444808295655, 7.023989546326629
830.3149968520272, 7.074840863957584
839.3930668658302, 7.090165984685953
848.470893202493, 7.106637111766018
857.5454298977656, 7.138579324593984
866.6248401358389, 7.147601410388022
875.6940159340302, 7.204755762953308
883.9413499645634, 7.244351287673147
897.9650099870046, 7.2966509964896495
907.0427144850973, 7.313695126745563
921.0665775718219, 7.3650398302689855
930.1430636842147, 7.387813992283381
944.1665612552292, 7.440877705334349
953.242560013342, 7.465943880052137
967.2659357457862, 7.519580596278952
975.9246495854288, 7.565797222959152


==> anc/eta_w_NLO_mu_3.csv <==
27.34655165751593, 1.7044005658661678
35.94452355495491, 1.8205816175144989
45.03703685435315, 1.9836835200970455
52.85761403291866, 2.0889757186750266
61.905331012964865, 2.2470502555865703
70.65428458949472, 2.3542041113248224
80.0160252539525, 2.491430681634678
88.76624290564638, 2.592639629423503
98.12732868779034, 2.7329460918035435
105.89801862872241, 2.79552389788676
117.90668337094883, 2.894978522493669
124.33448831933805, 2.9499215251184223
136.85846987365818, 3.0663832746032123
143.85789265716483, 3.150883952418668
155.80327096501952, 3.270640208794715
163.2161175446937, 3.352149178149042
175.57742720252378, 3.457120774987697
183.40559898528738, 3.526695775604475
196.17984203904064, 3.6309820017647887
204.00830826501516, 3.699172244706599
216.78225687555755, 3.8048432285418787
224.61013523043164, 3.875798211807159
237.38479355064442, 3.9781314521431206
245.21313489208467, 4.046909023340178
259.7908212907747, 4.21149851588693
267.04811656810114, 4.248029389846623
278.5875519679878, 4.335594959686722
287.24531546678435, 4.386281011138538
300.0223679148981, 4.477354739069084
309.0933712916398, 4.525914043996647
321.4569401846683, 4.620260524803144
330.52769988426996, 4.669965836082403
343.7152630263604, 4.771748088627696
352.3731118121559, 4.822033037856419
365.152393906101, 4.902620807668943
374.22485934568306, 4.944304074486328
387.4168086762942, 5.025458212701086
396.48927411587624, 5.067141479518471
409.68122344648737, 5.148295617733228
418.7538107246394, 5.189405881374766
431.9457600552506, 5.270560019589524
441.01822549483256, 5.3122432864069085
455.03563113734583, 5.393957158250284
463.69508819226576, 5.436678465557811
477.3032137103596, 5.501896480710375
486.3781159213421, 5.532119684010796
500.3989330438161, 5.597789466930424
509.0603395158563, 5.631342723424379
522.6687087110902, 5.695414732225247
531.7431235677925, 5.72792994822906
545.7641843674064, 5.792453724796992
554.8390865783889, 5.822676928097413
568.8616094408432, 5.8803246665551665
577.9372426832458, 5.907109850800499
591.95988738427, 5.964184586082403
600.6223173002985, 5.992924615899234
615.0579216505569, 6.049190511961337
624.1334330543893, 6.076548699382517
638.1559559168436, 6.13419643784027
646.8186416938692, 6.161733160987819
661.2542338602705, 6.218056357367507
669.9167368794409, 6.246452585278829
684.3529991579774, 6.299624264191351
693.0164403341371, 6.323608367648643
707.4535920342347, 6.372597123377472
716.5297126309173, 6.397090294919412
730.5536975562118, 6.447861995266987
739.6301836686046, 6.4706361572813815
753.654168593899, 6.521407857628956
762.7302891905817, 6.545901029170896
776.7546396315864, 6.594953719990926
785.8307602282689, 6.619446891532866
800.6809324968857, 6.667340306453969
809.3442883860464, 6.691725512134354
823.7823782431332, 6.736302143409153
832.4458681547208, 6.760057045596106
846.8839458279507, 6.804690977188491
855.9606756174833, 6.826319132851189
869.9852697356282, 6.874225817319522
879.0621213637307, 6.8952809698063735
893.0869591590156, 6.942041647923011
902.1635671099784, 6.964242806761558
917.0138612171652, 7.011563218506813
925.6773633126097, 7.03526082037618
940.1153069634124, 7.080525055461997
949.1917930758052, 7.103299217476392
963.2165090325198, 7.150632898768878
972.2931169834826, 7.1728340576074245


==> anc/eta_w_NLO_mu_6.csv <==
27.356907935967854, 1.6556952959190738
35.18022343639461, 1.7481092481198672
43.814861974600916, 1.9075513023476667
51.63750736289259, 2.003116772015625
61.236863698536695, 2.15528530487758
68.92120708003156, 2.2541716295301963
78.38229186852143, 2.409517766582848
86.20624702144084, 2.49892345211044
95.66448383335643, 2.667663538398542
103.48944415447852, 2.7523419477253857
114.60696999188741, 2.882807532931163
122.02187390284388, 2.9546409343733107
133.55067453611855, 3.0922214957053002
142.28648714599058, 3.1641105210597527
152.49563807890667, 3.295714425662341
161.56154647608133, 3.368235268157715
168.56302842811857, 3.443051737536911
175.5632939284012, 3.5235891433860846
184.63210421088252, 3.582462505478916
193.69755764736516, 3.6571230145952125
202.7617849623653, 3.7375499366240135
211.82833107808705, 3.807071607734689
220.88846036245428, 3.9067714461067027
227.47707597813047, 3.981957907035312
244.79672111939038, 4.063962502595277
253.86406933903146, 4.129711902798284
262.93495087720316, 4.178844210901695
271.99949680973367, 4.257772684149211
281.0725714421657, 4.296590935087356
288.90486492222107, 4.346781715767836
300.8607391152226, 4.417176136057797
309.9271126263035, 4.48750956166759
319.9126715074428, 4.549003994427954
328.07058144262714, 4.577752133412537
336.4519734364347, 4.633986413773095
344.37569576397664, 4.685596290432897
353.51274918328943, 4.731671528459782
363.3575899311003, 4.801686841088401
357.76081337854885, 4.721098226850144
370.95251903201995, 4.8033983714165975
378.3769089459282, 4.8306193827391395
390.747509664998, 4.8918953945395405
399.40868464375524, 4.926537357067608
413.0169198165621, 4.991239669361908
422.0910909961244, 5.024900891717419
436.1116644414584, 5.091716680988743
444.7728637879295, 5.12624404288164
458.38083091588237, 5.192206962162807
467.4556112882948, 5.223003168639076
481.4778904736089, 5.281796913448525
490.5530363617314, 5.3108741103972505
504.5755592241858, 5.3685218488550035
513.6509487894483, 5.396453039452032
527.6731061361924, 5.4558197874373295
536.7484957014549, 5.483750978034358
550.7711404024792, 5.540825713316263
559.8475046763019, 5.564172878506506
573.8722206330166, 5.611506559798992
582.9489504225493, 5.63313471546169
597.7993663683061, 5.6798821240310975
606.4628806476079, 5.70352242558288
620.9009339531236, 5.748270957810433
629.5643263938553, 5.772484262538065
644.0025015379412, 5.816659791589769
653.0789876503338, 5.839433953604165
667.1038254456186, 5.8861946317208025
676.1804333965813, 5.908395790559349
691.0308493423381, 5.955143199128757
699.6943758054966, 5.978726200362954
714.1324169271555, 6.023532032908093
722.7958215517442, 6.047688037318139
737.233984511973, 6.091920866687429
746.3104706243657, 6.114695028701824
760.3353084196505, 6.161455706818462
769.4120382091833, 6.183083862481161
783.4366323273277, 6.230990546949494
792.5133621168605, 6.252618702612193
807.3637780626174, 6.2993661111816
816.02745073206, 6.32226150860478
830.4653456474349, 6.367754944960937
839.5418317598276, 6.390529106975332
853.5669132322523, 6.436143778740273
862.643521183215, 6.45834493757882
876.6681153013596, 6.506251622047153
885.7449669294624, 6.527306774534004
900.5955047137893, 6.573481179927564
909.2588118675219, 6.598095586878288
923.6975596528869, 6.639578001003507
932.3613297931856, 6.6620149958860075
946.8001019462645, 6.703382809376057
955.8771972515074, 6.723291955511211
969.9027660782122, 6.76661461457276
978.1547976625006, 6.784117683512674


==> anc/fse.txt <==
505.236893738  597.911289197  0.000000
500.116740536  590.295832588  0.300000
491.200747137  577.417712515  0.500000
470.762601270  548.560582712  0.800000			       
453.086074818  524.661300454  1.000000
422.772405516  484.688603936  1.300000
400.756085973  456.617894007  1.500000
366.666016933  414.351437622  1.800000
310.908965202  347.425429102  2.300000
289.914853030  322.817780251  2.500000
260.399510440  288.564953274  2.800000
242.073166425  267.646880031  3.000000
217.045751902  239.080427382  3.300000
201.797465380  221.843908590  3.500000
181.012184229  198.456588992  3.800000
151.467659494  165.505138572  4.300000
141.254761837  154.181456483  4.500000
127.454470314  138.867401739  4.800000
107.879861120  117.301729341  5.300000
101.126200437  109.868479775  5.500000
91.952368964   99.802153496   5.800000
86.390282206  93.732222944   6.000000


==> anc/ratio_LO_NLO_mu_0.csv <==
50.646366267108746, 0.24389407983992473
60.479003427097766, 0.2507267868913571
70.30974900416994, 0.25790916336664726
80.14087289782547, 0.26502160595716584
89.97180763318933, 0.2721690154900702
99.80255321026151, 0.2793513919653605
109.63329878733371, 0.2865337684406506
119.4642335226976, 0.2936811779735551
129.29876226560344, 0.3001642156011295
139.13726333263463, 0.3059129474386024
148.97614271624917, 0.31159174539130374
158.81464378328036, 0.3173404772287766
168.6539014834783, 0.3229493412967064
178.4924025505095, 0.3286980731341793
188.33411930849928, 0.3338523669510938
198.17905175744778, 0.3384122227474499
208.02455168127125, 0.34286717771664876
217.86967328851136, 0.3473920665706191
227.71517321233483, 0.35184702153981784
237.5606731361583, 0.3563019765090167
247.40560558510668, 0.3608618323053728
257.2511055089302, 0.36531678727457156
267.0983078573788, 0.36945703976229827
276.94588852241077, 0.37352735836525336
286.79309087085943, 0.37766761085298006
296.6406715358914, 0.3817379294559352
306.4880630426317, 0.38584321500127605
316.335454549372, 0.38994850054661695
326.183035214404, 0.3940188191495721
336.0302375628526, 0.39815907163729874
345.87781822788463, 0.4022293902402539
355.7252097346249, 0.40633467578559473
365.5727903996569, 0.4104049943885499
375.4213168561473, 0.414300478279576
385.2704107875128, 0.41809106134344487
395.1198830354616, 0.42181171052254207
404.96935528341044, 0.42553235970163933
414.81807089819256, 0.4293928766502797
424.6671648295579, 0.43318345971414857
434.51663707750674, 0.4369041088932458
444.36610932545557, 0.44062475807234297
454.2146357819461, 0.4445202419633692
464.06391887160316, 0.44827585808485226
473.913391119552, 0.45199650726394947
483.7641874755426, 0.4554723878463462
493.61592962299164, 0.45877343371681395
503.4676717704406, 0.4620744795872817
513.3196030761814, 0.4653405585153638
523.1713452236304, 0.4686416043858316
533.0230873710793, 0.47194265025629933
542.8748295185284, 0.4752436961267671
552.7267608242691, 0.47850977505484915
562.5783138134265, 0.4818457878677027
572.4289210111253, 0.4853566353924852
582.2795282088243, 0.4888674829172677
592.1301354065232, 0.49237833044205026
601.9809317625138, 0.495854211024447
611.8317281185044, 0.4993300916068437
621.6823353162033, 0.5028409391316262
631.5331316721939, 0.5063168197140229
641.3837388698929, 0.5098276672388055
651.2343460675918, 0.5133385147635879
661.0851424235824, 0.5168143953459847
670.935938779573, 0.5202902759283814
680.7867351355636, 0.5237661565107781
690.6405580242211, 0.5266825660150023
700.4949483877539, 0.529494074692069
710.3497170678698, 0.5322356494843642
720.2041074314023, 0.5350471581614309
730.0588761115183, 0.5377887329537262
739.913833949926, 0.5404953408036356
749.7682243134585, 0.5433068494807023
759.6233713101578, 0.5459784903882259
769.4777616736905, 0.5487899990652927
779.3325303538064, 0.5515315738575879
789.186920717339, 0.5543430825346547
799.041689397455, 0.5570846573269499
808.896458077571, 0.5598262321192451
817.8599128872752, 0.5614730085963662
828.6126159780117, 0.5640855387203328
838.4609532762105, 0.5680159895537449
848.3149653231596, 0.5708974321155832
858.1693556866923, 0.5737089407926499
868.0241243668082, 0.5764505155849451
877.8785147303408, 0.5792620242620119
887.7330942521651, 0.5820385659966929
897.5876737739893, 0.5848151077313739
907.4422532958137, 0.5875916494660548
917.2979677673881, 0.5901583895464211
927.1546280304207, 0.5925502949148584
937.0112882934535, 0.5949422002832958
946.8679485564863, 0.597334105651733
956.7244196612274, 0.5997609779625561
966.5808907659685, 0.6021878502733793
976.4375510290014, 0.6045797556418165
982.2644776251592, 0.6055242793593565


==> anc/ratio_LO_NLO_mu_3.csv <==
50.1490691182734, 0.33582217137215986
59.97489657976179, 0.3439136883494805
69.7939143427496, 0.3532640152526896
79.61293210573741, 0.36261434215589855
89.43421976822545, 0.37154506575047813
99.26004722971386, 0.3796365827277989
109.08530721632725, 0.3878330005322769
118.91113467781564, 0.39592451750959745
128.739988671971, 0.4034565634087456
138.57262583196, 0.4102892704601779
148.40526299194903, 0.4171219775116102
158.2382784685214, 0.4238847506782709
168.0707264702187, 0.43075242467208896
177.9033636302077, 0.43758513172352137
187.73883816457197, 0.44389333463916686
197.5775283898949, 0.449607099534254
207.41640777350943, 0.4552858974869553
217.25528715712403, 0.4609646954396567
227.09416654073857, 0.466643493392358
236.93266760776976, 0.47239222522983093
246.77211446625938, 0.47796612235537483
256.61080469158225, 0.483679887250462
266.45346724103047, 0.4886593463554476
276.29688642364545, 0.49349893769089004
286.1401164479687, 0.49837349596871827
295.983913947167, 0.5031431534193891
305.8275222880737, 0.5079477778124457
315.6707523123969, 0.512822336090274
325.5141714950119, 0.5176619274257164
335.35777983591856, 0.522466551818773
345.2011990185335, 0.5273061431542154
355.0444290428568, 0.5321807014320437
364.8882265420551, 0.5369503588827146
374.7356180487954, 0.5410556444280554
384.58433366357747, 0.5449161613766959
394.4330492783596, 0.5487766783253363
404.28195405143333, 0.5526022283315909
414.13066966621545, 0.5564627452802313
423.9795744392892, 0.5602882952864858
433.82791173748797, 0.5642187461198978
443.67700566885344, 0.5680093291837667
453.52553212534383, 0.5719048130747928
463.37424774012584, 0.5757653300234331
473.2233416714913, 0.579555913087302
483.07281391944014, 0.5832765622663992
492.92228616738896, 0.5869972114454964
502.77213673192114, 0.5906479267398221
512.6225547713284, 0.5941937412069904
522.4724053358606, 0.5978444565013161
532.3218775838094, 0.6015651056804133
542.17153899005, 0.6052507879171247
552.0221461877488, 0.6087616354419073
561.871996752281, 0.6124123507362329
571.723171424855, 0.6158182974338582
581.5745352557207, 0.6191892771890974
591.426088244878, 0.6225252900019511
601.2774520757437, 0.6258962697571904
611.1286267483176, 0.6293022164548155
620.9801797374749, 0.6326382292676691
630.8315435683406, 0.6360092090229086
640.6829073992063, 0.6393801887781478
650.5342712300719, 0.6427511685333872
660.3856350609376, 0.6461221482886266
670.2369988918033, 0.6494931280438659
680.0885518809606, 0.6528291408567195
689.9401048701179, 0.6561651536695732
699.7916578592753, 0.6595011664824266
709.6432108484328, 0.6628371792952803
719.4949529958817, 0.666138225165748
729.3466951433307, 0.6694392710362158
739.1984372907798, 0.6727403169066837
749.0499902799371, 0.6760763297195371
758.9019215856779, 0.6793424086476192
768.7534745748352, 0.6826784214604729
778.6052167222842, 0.6859794673309406
788.4567697114416, 0.6893154801437942
798.308890175474, 0.6925465921294903
808.1627130641315, 0.6954630016337144
818.016535952789, 0.6983794111379387
827.8699805248632, 0.7013657545269343
837.7241817301041, 0.7042122301463869
847.5776263021783, 0.7071985735353825
857.4318275074191, 0.7100450491548351
867.2852720794933, 0.7130313925438307
877.1390949681509, 0.715947802048055
886.9931070151001, 0.7188292446098933
896.8465515871742, 0.721815587998889
906.7007527924152, 0.7246620636183415
916.5566564222812, 0.727193836756322
926.413884160189, 0.7294808412976019
936.2711118980968, 0.7317678458388819
946.1285287942964, 0.7340198834377761
955.9861348487876, 0.7362369540942845
965.8431734284037, 0.7385589255779502
975.7004011663115, 0.7408459301192302
981.5289356079489, 0.7414932348264909


==> anc/ratio_LO_NLO_mu_6.csv <==
49.71060019815154, 0.4168755438224151
58.18207793597405, 0.4265374511586689
65.75889475250155, 0.43572328079918604
73.33611615759735, 0.44483432003515583
80.91293297412481, 0.45402014967567295
89.3857574138962, 0.4634331118082191
98.3102645313429, 0.47227958172257384
107.23477164878962, 0.4811260516369286
116.15969491447804, 0.48989559427803464
125.53299899477251, 0.49870901210637236
135.36015056430273, 0.5065557604869926
145.18768045041628, 0.5143325749828411
155.01558865311318, 0.5220394555939181
164.84349685581014, 0.5297463362049951
174.67121590021543, 0.5374881837584579
184.50082652753747, 0.5448803618880628
194.33611190361006, 0.5512235317460941
204.17215391284935, 0.5574268338345822
214.00800676379703, 0.5636651028654562
223.84385961474464, 0.5699033718963301
233.67971246569226, 0.576141640927204
243.51575447493155, 0.5823449430156922
253.35160732587917, 0.5885832120465662
263.19048670949377, 0.5942620099992675
273.03239262577523, 0.5993813368737961
282.87429854205675, 0.6045006637483249
292.7162044583382, 0.6096199906228537
302.55811037461973, 0.6147393174973824
312.3992596577345, 0.6199985121414543
322.2409764157243, 0.6251528059583689
332.0842064400475, 0.6300273642361971
341.9312196302045, 0.6342025836663094
351.77823282036144, 0.638377803096422
361.62524601051837, 0.6425530225265345
371.4720700423836, 0.6467632088990327
381.31832659937385, 0.6510782960986883
391.1647723146557, 0.6553584163559582
401.01083971335424, 0.6597084704979996
410.85728542863615, 0.6639885907552694
420.70392030220967, 0.6682337440701535
430.5499877009082, 0.6725837982121949
440.3964334161901, 0.6768639184694647
450.2426899731803, 0.6811790056691203
460.0889465301706, 0.6854940928687759
469.93539224545236, 0.6897742131260458
479.78316206877605, 0.6938095647866152
489.6326343167249, 0.6975302139657124
499.48229572296543, 0.7012158962024237
509.33176797091426, 0.7049365453815211
519.1812402188631, 0.7086571945606183
529.0309016251035, 0.7123428767973297
538.879995556469, 0.7161334598611986
548.7292786461262, 0.7198890759826816
558.5791292106584, 0.7235397912770072
568.4306821998157, 0.7268758040898609
578.2829918221397, 0.7300719491331713
588.1349231278805, 0.7333380280612533
597.9870435919129, 0.7365691400469494
607.8387857393619, 0.7398701859174173
617.6909062033943, 0.7431012979031135
627.542837509135, 0.7463673768311955
637.3951471314591, 0.7495635218745059
647.2468892789082, 0.7528645677449737
657.0990097429406, 0.7560956797306699
666.9507518903896, 0.7593967256011377
676.802872354422, 0.762627837586834
686.6549928184544, 0.7658589495725301
696.5071132824868, 0.7690900615582263
706.3588554299358, 0.7723911074286941
716.2109758939681, 0.7756222194143904
726.0630963580005, 0.7788533314000865
735.9148385054496, 0.7821543772705544
745.766958969482, 0.7853854892562505
755.6190794335143, 0.7886166012419468
765.471010739255, 0.7918826801700287
775.3229420449958, 0.7951487590981108
785.1750625090282, 0.7983798710838069
795.0271829730606, 0.8016109830695032
804.8828974446349, 0.8041777231498695
814.739368549376, 0.8066045954606925
824.5954613375337, 0.8091014016562872
834.4519324422748, 0.8115282739671104
844.3082143887243, 0.8139901132203192
854.1644963351737, 0.8164519524735281
864.0209674399148, 0.8188788247843513
873.8770602280725, 0.8213756309799459
883.7335313328136, 0.823802503290769
893.5896241209714, 0.8262993094863637
903.4460952257125, 0.8287261817971868
913.302944647037, 0.8310831202232383
923.1603615432365, 0.8333351578221324
933.017778439436, 0.8355871954210267
942.8757628105105, 0.8377343321927634
952.7331797067101, 0.8399863697916576
962.5905966029094, 0.8422384073905518
972.4483918156924, 0.8444205111046743
979.6192313267726, 0.845723945509417

